Estimation of biochemical network parameter distributions in cell populations

Populations of heterogeneous cells play an important role in many biological systems. In this paper we consider systems where each cell can be modelled by an ordinary differential equation. To account for heterogeneity, parameter values are different among individual cells, subject to a distribution function which is part of the model specification. Experimental data for heterogeneous cell populations can be obtained from flow cytometric fluorescence microscopy. We present a heuristic approach to use such data for estimation of the parameter distribution in the population. The approach is based on generating simulation data for samples in parameter space. By convex optimisation, a suitable probability density function for these samples is computed. To evaluate the proposed approach, we consider artificial data from a simple model of the tumor necrosis factor (TNF) signalling pathway. Its main characteristic is a bimodality in the TNF response: a certain percentage of cells undergoes apoptosis upon stimulation, while the remaining part stays alive. We show how our modelling approach allows to identify the reasons that underly the differential response.

==> matlab_plots/jh_figures.m <==
function [handle, axes_h] = jh_figures(Size,n,Axpos,FontSize)
% MR_FIGURE Generates a useful figure
%   [handle, axes_h] = mr_figures([width,height],[numCol,numRow],[xmargin,ymargin],FontSize) 
%   opens a new figure with the specified size in centimeters, 
%   TimesNewRoman as 'DefaultAxesFontName', 
%   and FontSize as DefaultAxesFontSize.
%   numCol and numRow give the number of subplots axes, with corresponding
%   handles, e.g. axes_h(1,2) for first column and second row.

%--------------------------------------------------------------------------
if nargout ~= 2
    error('jh_figures: exactly two outputs needed');
end

%--------------------------------------------------------------------------
% Default values
if nargin < 2
    % default: one subplot
    n = [1 1];
elseif numel(n) == 1
    n = [n n];
end

if nargin < 3
    % made with trial and error for nifty plots
    Axpos = [1.75 1.4]; %[2.40 1.8];
end

if nargin < 4
    FontSize = 7;
end

%--------------------------------------------------------------------------
% Einheiten einstellen -> macht manchmal hinterher Probleme!
set(0,   'DefaultFigureUnits',    'centimeters'  );
% Figure öffnen
handle = figure(  'Position',     [5 5 Size(1) Size(2)] );
set(gcf, 'PaperUnits',            'centimeters'  );
set(gcf, 'PaperPosition',         [0 0 Size(1) Size(2)] );
set(gcf, 'PaperSize',             [Size(1) Size(2)] );
set(gcf, 'DefaultAxesFontName',   'TimesNewRoman');
set(gcf, 'DefaultAxesFontSize',   FontSize       );
set(gcf, 'DefaultTextFontName',   'TimesNewRoman');
set(gcf, 'DefaultTextFontSize',   FontSize       );
set(gcf, 'DefaultLineLineWidth',  1.0            );
set(gcf, 'DefaultAxesLineWidth',  0.5            );
set(gcf, 'DefaultAxesBox',        'On');
set(gcf, 'DefaultAxesUnits',      'centimeters'  );
% set(gcf, 'DefaultAxesUnits',      'normalized');

%--------------------------------------------------------------------------
if( n(1)*n(2) ~= 0)
    % wenn Anzahl an Subplots gegeben

    % Groesse für Subplots ausrechnen
    subaxsize  = Size./n - Axpos - [0.094 0.114].*Axpos/n;

    % Subplot Axes erzeugen und handle an axes_h übergeben
    for col = 1:n(1)
        for row = 1:n(2)
            subaxpos = Axpos + ([1.0 1.0].*Axpos+subaxsize).*[col-1 row-1];
            eval(['axes_h(',num2str(col),',',num2str(row),') = mr_axis(subaxpos,subaxsize);']);
        end
    end
else
    axes_h = [];
end % if 

%end % function mr_figures
%--------------------------------------------------------------------------

function handle = mr_axis(axpos,axsize)
% function handle = mr_axes(axpos,axsize, Box);
% Build axes for figures.
% axpos gives position of current axis
% axsize gives size of axis
% Box 'on' or 'off'

Pos = [axpos axsize];

handle = axes('Position',Pos,'Box','on');
%end % function mr_axes
%--------------------------------------------------------------------------

==> matlab_plots/plot_paper_sysid.m <==
clear all;
close all;
clc;

load('Results')

% Plot parameter
ave = 70;
fsize = 8;


% Parameter names
P(1).name = 'a_1';
P(2).name = 'a_4';
P(3).name = 'b_2';
P(4).name = 'b_3';

% Plots cpdf
for i = 1:size(Phi,2)
   
    figure;
    pGrid = 0.5*(Grid.P(i).vec(1:end-1)'+Grid.P(i).vec(2:end)');
    plot(pGrid,Phim(:,i),'b-');  hold on;
    plot(pGrid,Phi(:,i),'r--');
    xlim([0 1]);
    xlabel(sprintf('$$%s$$',P(i).name));
    ylabel(sprintf('$$%s_{%.0f}$$','\Phi',i));
    
end

% Plots pdf
phi  = cpdf2pdf(Phi);
phim = cpdf2pdf(Phim);
for i = 1:size(Phi,2)
   
    [figure_h, axes_h] = jh_figures([4.6,3.7],[1,1]);
    axes(axes_h(1,1))
    pGrid = 0.5*(Grid.P(i).vec(1:end-1)'+Grid.P(i).vec(2:end)');
    plot(pGrid,smoothdata_jh(phim(:,i),ave)/(pGrid(2)-pGrid(1)),'b-','linewidth',0.1); hold on;
    plot(pGrid,smoothdata_jh(phi(:,i)/(pGrid(2)-pGrid(1)),ave),'r--','linewidth',0.1);
    set(gca, ['x' 'Lim'], [0 1]);
    set(gca, ['x' 'Tick'],[0 0.25 0.5 0.75 1.0]);
    set(gca, ['x' 'TickLabel'], [0 0.25 0.5 0.75 1.0]);   
    set(gca, ['y' 'Lim'], [0 8]);
    set(gca, ['y' 'Tick'],[0 2 4 6 8]);
    set(gca, ['y' 'TickLabel'], [0 2 4 6 8]);   
    xlabel(sprintf('$$%s$$',P(i).name));
    ylabel(sprintf('$$%s_{%.0f}$$','\phi',i));
    matfig2pgf_jh('filename',sprintf('pdf_%s.pgf',P(i).name),'fontsize',fsize,'texticklabelsize','small','snaptop',1.7)
%    matfig2pgf_jh('filename',sprintf('pdf_%s.pgf',P(i).name),'fontsize',fsize,'texticklabelsize','LARGE','textextlabelsize','LARGE','snaptop',1.7)

end
